Ephemeral Antibubbles: Spatiotemporal Evolution from Direct Numerical Simulations

Antibubbles, which consist of a shell of a low-density fluid inside a high-density fluid, have several promising applications. We show, via extensive direct numerical simulations (DNSs), in both two and three dimensions (2D and 3D), that the spatiotemporal evolution of antibubbles can be described naturally by the coupled Cahn-Hilliard-Navier-Stokes (CHNS) equations for a binary fluid. Our DNSs capture elegantly the gravity-induced thinning and breakup of an antibubble via the time evolution of the Cahn-Hilliard scalar order parameter field $\phi$, which varies continuously across interfaces, so we do not have to enforce complicated boundary conditions at the moving antibubble interfaces. To ensure that our results are robust, we supplement our CHNS simulations with sharp-interface Volume-of-Fluid (VoF) DNSs. We track the thickness of the antibubble and calculate the dependence of the lifetime of an antibubble on several parameters; we show that our DNS results agree with various experimental results; in particular, the velocity with which the arms of the antibubble retract after breakup scales as $\sigma^{1/2}$, where $\sigma$ is the surface tension.

==> compile.sh <==
pdflatex antibubble_arxiv_30-March-21.tex
bibtex antibubble_arxiv_30-March-21.aux
pdflatex antibubble_arxiv_30-March-21.tex
pdflatex antibubble_arxiv_30-March-21.tex


==> compile_sup.sh <==
pdflatex supplementary_30-March-21.tex
bibtex supplementary_30-March-21.aux
pdflatex supplementary_30-March-21.tex
pdflatex supplementary_30-March-21.tex


==> fig4.py <==
import matplotlib
matplotlib.rcParams['text.usetex']=True
#matplotlib.rcParams['text.latex.unicode']=True
import matplotlib.pyplot as plt
import numpy as np
#import seaborn as sns
from numpy import loadtxt
#plt.rcParams['axes.labelweight'] = 'bold'
#rc={'axes.labelsize':35, 'axes.linewidth':2.0,'font.size': 20,'legend.fontsize': 25}
#plt.rcParams.update(**rc)

legend_properties = {'weight':'bold'}
x=[]
y=[]
#left = 0.23
#bottom = 0.18
#width = 0.7
#height = 0.7
x = np.linspace(0, 1024, 1024)
#y = np.linspace(0, 2047, 2047)
fig = plt.figure(figsize=(8,4))
#ax1=plt.subplots()
#fig.add_axes([left, bottom, width, height])
data1 = np.zeros((750,9),dtype=float,order='F')
data2 = np.zeros((750,9),dtype=float,order='F')
data3 = np.zeros((750,9),dtype=float,order='F')
data4 = np.zeros((750,9),dtype=float,order='F')
a = np.zeros((750,9),dtype=float,order='F')
f = np.zeros((750,9),dtype=float,order='F')
k = np.zeros((750,9),dtype=float,order='F')
n = np.zeros((750,9),dtype=float,order='F')
o = np.zeros((750,9),dtype=float,order='F')
s = np.zeros((750,9),dtype=float,order='F')
w = np.zeros((750,9),dtype=float,order='F')
a1 = np.zeros((750,9),dtype=float,order='F')
f1 = np.zeros((750,9),dtype=float,order='F')
k1 = np.zeros((750,9),dtype=float,order='F')
n1 = np.zeros((750,9),dtype=float,order='F')
o1 = np.zeros((750,9),dtype=float,order='F')
s1 = np.zeros((750,9),dtype=float,order='F')
w1 = np.zeros((750,9),dtype=float,order='F')
a2 = np.zeros((750,9),dtype=float,order='F')
b2 = np.zeros((750,9),dtype=float,order='F')
c2 = np.zeros((750,9),dtype=float,order='F')
d2 = np.zeros((750,9),dtype=float,order='F')
a3 = np.zeros((750,9),dtype=float,order='F')
a=loadtxt("files_2/ene_st1")
f=loadtxt("files_2/ene_st5")
k=loadtxt("files_2/ene_st8")
o=loadtxt("files_2/ene_st12")
s=loadtxt("files_2/ene_st16")
w=loadtxt("files_2/ene_st20")
a1=loadtxt("files_2/den_st1_new")
f1=loadtxt("files_2/den_st5_new")
k1=loadtxt("files_2/den_st8_new")
o1=loadtxt("files_2/den_st12_new")
s1=loadtxt("files_2/den_st16_new")
w1=loadtxt("files_2/den_st20_new")

data1 = loadtxt("energy_deriv.dat")
data2 = loadtxt("hmin_collapse_time.dat")
a2=loadtxt("files_2/breakup_r140.dat")
b2=loadtxt("files_2/breakup_r160.dat")
c2=loadtxt("files_2/breakup_r180.dat")
d2=loadtxt("files_2/breakup_r220.dat")
a3=loadtxt("files_2/vis_fin.dat")
data3 = loadtxt("thickness_r220_vis1")
data4 = loadtxt("thickness_r220_vis2")
data5 = loadtxt("thickness_r220_vis7")
data6 = loadtxt("thickness_r220_vis12")



b1_s=np.linspace(1.0,2500,25)
b2_s=0.3*b1_s**(0.66)
b3_s=1.0*b1_s**(0.33)



LW   = 3                         # plot line width
MS   = 1.5                        # plot symbol size 
LF   = 20                        # Label font size

TW   = 2                         #Tick width
TL   = 2                         #Tick length
TF   = 8   


#plt.xlim(0.2,500)
#plt.ylim(1e-5,1e-1)
j=0


ax1 = plt.subplot(2, 3, 3 * j + 0 + 1)
ax1.plot(a[:,0]*0.25/(((1.34/0.99)**0.5)),a[:,1],f[:,0]*0.25/(((1.34/0.99)**0.5)),f[:,1],k[:,0]*0.25/(((1.34/0.99)**0.5)),k[:,1],o[:,0]*0.25/(((1.34/0.99)**0.5)),o[:,1],s[:,0]*0.25/(((1.34/0.99)**0.5)),s[:,1],w[:,0]*0.25/(((1.34/0.99)**0.5)),w[:,1],linewidth=1.0,markersize=5,mfc='none')
plt.xlabel(r'$t/\tau_g$',fontsize=15)
plt.ylabel(r'$E(t/\tau_g)$',fontsize=15)
#plt.title(r't = $0.05\tau_g$ ',fontsize=12)
#plt.legend(['(a)'],frameon='false',loc=1,fontsize=10)
ax1.tick_params(axis='both', which='major', length=TL, width=TW, labelsize=TF)
plt.xlim(10,15)
#ax1.set_aspect('equal')
#plt.ylim(1e-12,1e-1)
    
ax1 = plt.subplot(2, 3, 3 * j + 1 + 1)
ax1.plot(a1[:,0]*0.25/(((1.34/0.99)**0.5)),a1[:,1],f1[:,0]*0.25/(((1.34/0.99)**0.5)),f1[:,1],k1[:,0]*0.25/(((1.34/0.99)**0.5)),k1[:,1],o1[:,0]*0.25/(((1.34/0.99)**0.5)),o1[:,1],s1[:,0]*0.25/(((1.34/0.99)**0.5)),s1[:,1],w1[:,0]*0.25/(((1.34/0.99)**0.5)),w1[:,1],linewidth=1.0,markersize=5,mfc='none')
plt.tick_params(axis='both', which='major', length=TL, width=TW, labelsize=TF)
plt.xlabel(r'$t/\tau_g$',fontsize=15)
plt.ylabel(r'$dE(t/\tau_g)/dt$',fontsize=15)
plt.xlim(10,15)
#ax1.set_aspect('equal')
#plt.ylim(1e-12,1e-1)

ax1 = plt.subplot(2, 3, 3 * j + 2 + 1)
plt.plot((0.99*(7.0*0.0176)**2)/data1[:,0],data1[:,2]*0.25*((1.34/0.99)**0.5),'-o',(0.99*(7.0*0.0176)**2)/data2[:,0],data2[:,1]*0.25*((1.34/0.99)**0.5),'-s',linewidth=1.0,markersize=6,mfc='none')
plt.legend([r'$\tau_1/\tau_g$',r'$\tau_2/\tau_g$'],frameon=False,loc=4,fontsize=10)
plt.tick_params(axis='both', which='major', length=TL, width=TW, labelsize=TF)
plt.xlabel(r'$Bo$',fontsize=15)
plt.ylabel(r'$\tau_1/\tau_g,\tau_2/\tau_g$',fontsize=15)
plt.xlim(0.0,0.02)
plt.ylim(15,30)

j=1
ax1 = plt.subplot(2, 3, 3 * j + 0 + 1)
plt.plot(0.99*0.0176**2*49.0/a2[:,0],a2[:,2]/((0.85/0.99)**0.5),'-o',0.99*0.0176**2*49.0/b2[:,0],b2[:,2]/((0.98/0.99)**0.5),'-x',0.99*0.0176**2*49.0/c2[:,0],c2[:,2]/((1.1/0.99)**0.5),'-s',linewidth=1.0,markersize=6,mfc='none');
#plt.title(' time = '+str(2),fontsize=12)
plt.tick_params(axis='both', which='major', length=TL, width=TW, labelsize=TF)
plt.legend(prop=legend_properties)
plt.legend([r'${\tt R33 - R45}$',r'${\tt R46 - R58}$',r'${\tt R59 - R71}$'],frameon=False,loc=4,fontsize=8)
plt.xlabel(r'$Bo$',fontsize=15)
plt.ylabel(r'$\tau_1/\tau_g$',fontsize=15)
plt.xlim(0.0,0.01)
plt.ylim(1.4,2)


ax1 = plt.subplot(2, 3, 3 * j + 1 + 1)
plt.loglog(a3[:,0]/0.004,a3[:,2],'s',b1_s,b2_s,'--',b1_s,b3_s,'-.',linewidth=2.0,markersize=3,mfc='none');
#plt.title(' time = '+str(2),fontsize=12)
plt.tick_params(axis='both', which='major', length=TL, width=TW, labelsize=TF)
plt.legend(prop=legend_properties)
plt.legend([r'${\tt R21 - R32}$',r'$Sc^{0.66}$',r'$Sc^{0.33}$'],frameon=False,loc=4,fontsize=8)
plt.xlabel(r'$Sc$',fontsize=15)
plt.ylabel(r'$\tau_1/\tau_g$',fontsize=15)
plt.ylim(0.08,80)

ax1 = plt.subplot(2, 3, 3 * j + 2 + 1)
plt.plot(data3[::5,2],data3[::5,0],data4[::5,2],data4[::5,0],data5[::2,2],data5[::2,0],data6[::10,2],data6[::10,0],linewidth=3.0,markersize=10,mfc='none')
plt.legend(prop=legend_properties)
plt.legend([r'${\tt R21}$',r'${\tt R22}$',r'${\tt R26}$',r'${\tt R31}$'],frameon=False,loc=1,fontsize=6)
plt.tick_params(axis='both', which='major', length=TL, width=TW, labelsize=TF)
plt.xlabel(r'$\tau/\tau_g$',fontsize=15)
plt.ylabel(r'$h_{min}$',fontsize=15)
plt.xlim(0,20)


fig.tight_layout()
plt.savefig('fig4.pdf')
plt.savefig('fig4.png')
plt.close()



